Supermagnified Stars in Lensing Clusters and Small-Scale Structure in the Dark Matter

Supermagnified stars, discovered by HST and JWST in lensing clusters of galaxies, are luminous stars in source galaxies lying near lensing caustics that are magnified by large factors ($\sim 1000$), making them detectable at cosmological distances. Intracluster stars in the lens modify the large-scale caustic into a corrugated network of micro-caustics, causing frequent microlensing events of the supermagnified stars. The frequency and lightcurves of these micro-caustic crossings are extremely sensitive to any small-scale, low amplitude surface density fluctations in the lensing cluster, making them a unique probe to dark matter minihalos or any small-scale irregularities. Furthermore, the disks of supermagnified stars can be resolved (at cosmological distances!) from photometric monitoring of micro-caustic crossing events, exploiting the limb darkening effect. Examples are shown of model lightcurves to fit the Kelly et al. (2018) observations of the first supermagnified star discovered. The unique sensitivity and angular resolution of the Habitable Worlds Observatory enables photometry of microlensing events of supermagnified stars sensitive to small-scale structure different from intracluster stars, a probe to the nature of dark matter that is not accessible to other observations at present.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
%  \fancyhead[L]{\emph{Protostars \& Planets VII,} S.~Inutsuka, Y.~Aikawa, T.~Muto, K.~Tomida, and M.~Tamura, eds., \copyright2023 ASP}  %Overwrite Left Header
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
%    \fancyfoot[L]{}
    \fancyfoot[L]{\emph{Science with HWO,} J. Lee et al., eds. \\ \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

